Long-time dynamics of viscous Gr\"obli triangles

In 1877 Gr\"obli discovered that three point vortices in the plane can move self-similarly, forming a triangle that rotates while either expanding indefinitely or collapsing in finite time. We study the viscous counterpart of these configurations, namely the two-dimensional Navier--Stokes evolution starting from three point vortices arranged in a Gr\"obli triangle. In the expanding case, viscosity spreads the vortex cores at the same rate as the triangle grows, so the vortices remain well separated relative to their size. Building on this observation, we show that at high Reynolds number the solution stays close to three Lamb--Oseen vortices centered near the vertices of the inviscid triangle for times that grow exponentially with a power of the Reynolds number. In the collapsing case, the same description holds up to times close to the inviscid collision. As an application of the long-time result in the expanding case, we obtain a vanishing viscosity realization of the vortex burst, a nonuniqueness mechanism for point vortices in which a single vortex splits into an expanding Gr\"obli triangle.

==> Aref_spectral_verification.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "id": "1a7e3471",
   "metadata": {},
   "source": [
    "# Exact verification of the spectral computations for the linearized Gröbli triangle\n",
    "\n",
    "Companion notebook to M. Colombo, M. Dolce, A. Tirotta, *The Viscous Gröbli Triangle*\n",
    "(Section 2.2 and Appendix A).  It certifies in exact arithmetic the algebraic identities\n",
    "behind Lemma 2.1, Remark 2.3 and Appendix A, starting from the trace computation of\n",
    "\n",
    "> H. Aref, *Self-similar motion of three point vortices*, Phys. Fluids **22** (2010), 057104.\n",
    "> <https://doi.org/10.1063/1.3425649>\n",
    "\n",
    "The trace identity is due to Aref, and no originality is claimed for it.  Equation numbers\n",
    "refer to the current draft of the paper and to Aref's article.\n",
    "\n",
    "### What is certified\n",
    "\n",
    "| § | Statement | Paper | Aref |\n",
    "|:-:|:--|:-:|:-:|\n",
    "| 3 | Unreduced expansion of $\\operatorname{tr}(\\overline M M)$ | | (33) |\n",
    "| 3 | $\\operatorname{tr}(\\overline M M)=2\\lambda_2$ on the self-similar family | (2.14) | (35) |\n",
    "| 4 | $\\overline M M z^{\\rm in}=\\lambda_2 z^{\\rm in}$ and $\\det(\\mu I_3-\\overline M M)=\\mu(\\mu-\\lambda_2)^2$ | Lemma 2.1 | (36) |\n",
    "| 5 | Aref's vector $v$ is an eigenvector, but $v=c\\,z^{\\rm in}$ for an explicit $c\\in\\mathbb C$ | Remark 2.3 | (38), (40) |\n",
    "| 6 | Normalized matrix, eigen-relations, Jordan reduction, factorization of $\\kappa_{\\gamma}$ | (A.2)–(A.7) | |\n",
    "| 7 | Polynomial identities behind the root count | Lemma A.1 | |\n",
    "| 8 | Exact points with $\\kappa_{\\gamma}=0$ ($B$ diagonalizable) and $\\kappa_{\\gamma}\\neq0$ ($B$ has two Jordan blocks of size 2) | Lemma 2.1, Remark 2.2 | |\n",
    "\n",
    "Here $\\lambda_2=\\omega^2+1/(4T_{\\rm adv}^2)$ is the repeated eigenvalue of Lemma 2.1, and\n",
    "$\\overline M$ always denotes the entrywise complex conjugate of $M$, not its adjoint.\n",
    "\n",
    "**Not certified here.** (i) The identification of $\\lambda_2$ with\n",
    "$\\omega^2+1/(4T_{\\rm adv}^2)$: it follows from the definitions (2.3)–(2.4), as recalled\n",
    "in §4, and is not re-derived symbolically.  (ii) The analytic consequences (2.12) and\n",
    "Corollary 2.4.  (iii) The intermediate-value step in Lemma A.1; §7 reduces everything else in\n",
    "that proof to polynomial identities.\n",
    "\n",
    "### Method\n",
    "\n",
    "All computations are exact, over $\\mathbb Q$ or over number fields; nothing is evaluated in\n",
    "floating point.  An identity on the self-similar family is certified as divisibility of its\n",
    "numerator by the single polynomial relation that defines the family (§1), after checking that\n",
    "its denominator is a product of factors that cannot vanish at non-collision configurations.\n",
    "Every check prints `[PASS]`, and the first failure stops the notebook with an\n",
    "`AssertionError`.\n",
    "\n",
    "### Running and notation\n",
    "\n",
    "SageMath $\\geq$ 10.5; *Run All* takes a few seconds.  The code uses plain Python syntax (no\n",
    "`^`, no quotients of integer literals), so it gives the same results in a SageMath kernel and\n",
    "under `sage -python`.  A successful run ends with `All 59 exact checks passed.`\n",
    "\n",
    "In §6–§8, $\\gamma_j:=\\Gamma_j/(\\Gamma_1+\\Gamma_2)$ are the normalized circulations of Appendix A\n",
    "(the paper's upright `\\upgamma_j`); the paper's other normalization $\\Gamma_j/\\Gamma$ is not used\n",
    "here.  Likewise $\\omega$ is the paper's `\\upomega`.\n",
    "\n",
    "| Code | Mathematics |\n",
    "|:--|:--|\n",
    "| `Mhat`, `Ahat`, `lambda2_hat` | $2\\pi M$, $\\ (2\\pi)^2\\,\\overline M M$, $\\ (2\\pi)^2\\lambda_2$ |\n",
    "| `sM`, `sA`, `lam`, `kappa` | ${\\mathsf M}$, ${\\mathsf A}=\\overline{\\mathsf M}{\\mathsf M}$, $\\lambda_{\\gamma}$, $\\kappa_{\\gamma}$ of Appendix A |\n",
    "| `upgamma_1`, `x_1`, `x_2` | $\\gamma_1$ and $z=x_1+{\\rm i}x_2$ on Aref's circle |\n",
    "| `bar(...)` | formal complex conjugation (entrywise on vectors and matrices) |\n",
    "\n",
    "*Provenance.* The first version of this notebook was generated with OpenAI's ChatGPT 5.6 and\n",
    "checked by Antonio Tirotta.  The present version was revised with Anthropic's Claude."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 16,
   "id": "8990f64e",
   "metadata": {},
   "outputs": [],
   "source": [
    "from sage.all import (QQ, PolynomialRing, QuadraticField, block_diagonal_matrix,\n",
    "                      block_matrix, identity_matrix, matrix, polygen, vector)\n",
    "from sage.structure.element import Matrix, Vector\n",
    "\n",
    "PASSED = []\n",
    "\n",
    "\n",
    "def check(condition, label):\n",
    "    \"\"\"Record one exact check; stop at the first failure.\"\"\"\n",
    "    if not condition:\n",
    "        raise AssertionError(\"FAILED: \" + label)\n",
    "    PASSED.append(label)\n",
    "    print(\"[PASS]\", label)\n",
    "\n",
    "\n",
    "class Constraint:\n",
    "    \"\"\"Certify rational identities on the zero set of one polynomial relation.\n",
    "\n",
    "    vanishes(E) is True iff the numerator of E (in lowest terms) is divisible by\n",
    "    the relation.  It raises if the denominator of E is not a product of the\n",
    "    `admissible` factors, i.e. of factors known to be nonzero on the family:\n",
    "    certified identities then hold at every point of the family, not generically.\n",
    "    \"\"\"\n",
    "\n",
    "    def __init__(self, relation, admissible):\n",
    "        self.ring = relation.parent()\n",
    "        self.field = self.ring.fraction_field()\n",
    "        self.ideal = self.ring.ideal([relation])\n",
    "        self.admissible = [self.ring(a) for a in admissible]\n",
    "\n",
    "    def vanishes(self, expression):\n",
    "        expression = self.field(expression)\n",
    "        rest = self.ring(expression.denominator())\n",
    "        for factor in self.admissible:\n",
    "            while factor.divides(rest):\n",
    "                rest = rest // factor\n",
    "        if not rest.is_constant():\n",
    "            raise ValueError(\"non-admissible denominator factor: {}\".format(rest))\n",
    "        # A single polynomial is a Groebner basis of the ideal it generates,\n",
    "        # so the normal form decides membership.\n",
    "        return self.ideal.reduce(self.ring(expression.numerator())) == 0\n",
    "\n",
    "    def vanish(self, expressions):\n",
    "        return all(self.vanishes(e) for e in expressions)\n",
    "\n",
    "\n",
    "def interaction_matrix(ring, circulations, positions):\n",
    "    \"\"\"Return 2*pi*M for the matrix M of (2.8):\n",
    "    (M h)_j = (1/(2 pi)) sum_{m != j} Gamma_m (h_j - h_m) / (z_j - z_m)^2.\"\"\"\n",
    "    M = matrix(ring, 3, 3)\n",
    "    for j in range(3):\n",
    "        for m in range(3):\n",
    "            if m != j:\n",
    "                coefficient = circulations[m] / (positions[j] - positions[m]) ** 2\n",
    "                M[j, j] += coefficient\n",
    "                M[j, m] -= coefficient\n",
    "    return M"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "8da2bb1d",
   "metadata": {},
   "source": [
    "## 1. Exact algebraic model of the self-similar family\n",
    "\n",
    "As in Aref's (15a), set\n",
    "\n",
    "$$\n",
    "\\chi_1=z_2^{\\rm in}-z_3^{\\rm in},\\qquad\n",
    "\\chi_2=z_3^{\\rm in}-z_1^{\\rm in},\\qquad\n",
    "\\chi_3=z_1^{\\rm in}-z_2^{\\rm in},\\qquad\n",
    "\\chi_1+\\chi_2+\\chi_3=0 ,\n",
    "$$\n",
    "\n",
    "and write $s_j:=|\\chi_j|$ for the side lengths.\n",
    "\n",
    "The Gröbli conditions (2.2) read\n",
    "\n",
    "$$\n",
    "\\Gamma_1\\Gamma_2+\\Gamma_2\\Gamma_3+\\Gamma_3\\Gamma_1=0,\\qquad\n",
    "\\Gamma_1\\Gamma_2|\\chi_3|^2+\\Gamma_2\\Gamma_3|\\chi_1|^2+\\Gamma_3\\Gamma_1|\\chi_2|^2=0 .\n",
    "$$\n",
    "\n",
    "For nonzero circulations the first condition forces $\\Gamma_1+\\Gamma_2\\neq0$ and\n",
    "$\\Gamma_3=-\\Gamma_1\\Gamma_2/(\\Gamma_1+\\Gamma_2)$.  The second condition then becomes\n",
    "$\\frac{\\Gamma_1\\Gamma_2}{\\Gamma_1+\\Gamma_2}\\,f=0$ with\n",
    "\n",
    "$$\n",
    "f:=(\\Gamma_1+\\Gamma_2)|\\chi_3|^2-\\Gamma_2|\\chi_1|^2-\\Gamma_1|\\chi_2|^2 .\n",
    "$$\n",
    "\n",
    "The **self-similar family** is therefore\n",
    "\n",
    "$$\n",
    "\\mathcal S=\\bigl\\{(\\Gamma_1,\\Gamma_2,\\chi_1,\\chi_2)\\in(\\mathbb R\\setminus\\{0\\})^2\\times\\mathbb C^2:\\\n",
    "\\Gamma_1+\\Gamma_2\\neq0,\\ \\chi_1\\chi_2\\chi_3\\neq0,\\ f=0\\bigr\\}.\n",
    "$$\n",
    "\n",
    "It also contains the four relative equilibria on Aref's circle; identities proved on\n",
    "$\\mathcal S$ hold there as well.\n",
    "\n",
    "**Encoding.**  We work in $\\mathbb Q[\\Gamma_1,\\Gamma_2,\\chi_1,\\chi_2,\\overline\\chi_1,\\overline\\chi_2]$,\n",
    "where $\\overline\\chi_1,\\overline\\chi_2$ are independent variables, and implement complex\n",
    "conjugation as the involution that fixes $\\Gamma_1,\\Gamma_2$ and swaps\n",
    "$\\chi_j\\leftrightarrow\\overline\\chi_j$.  Sage's `conjugate()` is not used.  Under\n",
    "$\\overline\\chi_j=\\operatorname{conj}(\\chi_j)$, $\\mathcal S$ sits inside the complex hypersurface\n",
    "$\\{f=0\\}$.\n",
    "\n",
    "**Certification criterion.**  Let $E=N/D$ be a rational function in lowest terms.  Suppose\n",
    "that (i) $D$ is a product of the admissible factors\n",
    "$\\Gamma_1,\\ \\Gamma_2,\\ \\Gamma_1+\\Gamma_2,\\ \\Gamma_1^2+\\Gamma_1\\Gamma_2+\\Gamma_2^2,\\ \\chi_j,\\ \\overline\\chi_j$\n",
    "($j=1,2,3$), none of which vanishes on $\\mathcal S$, and that (ii) $f$ divides $N$.  Then\n",
    "$E=0$ at every point of $\\mathcal S$.  `Constraint.vanishes` tests (ii) by a normal-form\n",
    "computation and raises an error if (i) fails."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 17,
   "id": "b301276d",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[PASS] formal conjugation is an involution and fixes f\n",
      "[PASS] first Groebli condition (2.2), identically\n",
      "[PASS] second Groebli condition (2.2) = Gamma_1 Gamma_2 / (Gamma_1 + Gamma_2) * f\n"
     ]
    }
   ],
   "source": [
    "P = PolynomialRing(QQ, names=(\"Gamma_1\", \"Gamma_2\", \"chi_1\", \"chi_2\", \"chib_1\", \"chib_2\"),\n",
    "                   order=\"degrevlex\")\n",
    "K = P.fraction_field()\n",
    "Gamma_1, Gamma_2, chi_1, chi_2, chib_1, chib_2 = (K(g) for g in P.gens())\n",
    "\n",
    "Gamma_3 = -Gamma_1 * Gamma_2 / (Gamma_1 + Gamma_2)\n",
    "chi_3, chib_3 = -(chi_1 + chi_2), -(chib_1 + chib_2)\n",
    "Gammas = (Gamma_1, Gamma_2, Gamma_3)\n",
    "chis, chibs = (chi_1, chi_2, chi_3), (chib_1, chib_2, chib_3)\n",
    "s1_sq, s2_sq, s3_sq = (c * cb for c, cb in zip(chis, chibs))       # |chi_j|^2\n",
    "\n",
    "f = P((Gamma_1 + Gamma_2) * s3_sq - Gamma_2 * s1_sq - Gamma_1 * s2_sq)\n",
    "family = Constraint(f, [P(a) for a in (\n",
    "    Gamma_1, Gamma_2, Gamma_1 + Gamma_2, Gamma_1**2 + Gamma_1 * Gamma_2 + Gamma_2**2,\n",
    "    chi_1, chi_2, chi_1 + chi_2, chib_1, chib_2, chib_1 + chib_2)])\n",
    "\n",
    "_bar_on_P = P.hom([P.gen(0), P.gen(1), P.gen(4), P.gen(5), P.gen(2), P.gen(3)], P)\n",
    "\n",
    "\n",
    "def bar(value):\n",
    "    \"\"\"Formal complex conjugation (entrywise on vectors and matrices).\"\"\"\n",
    "    if isinstance(value, (Matrix, Vector)):\n",
    "        return value.apply_map(bar)\n",
    "    value = K(value)\n",
    "    return K(_bar_on_P(P(value.numerator()))) / K(_bar_on_P(P(value.denominator())))\n",
    "\n",
    "\n",
    "check(all(bar(bar(g)) == g for g in K.gens()) and bar(K(f)) == K(f),\n",
    "      \"formal conjugation is an involution and fixes f\")\n",
    "check(Gamma_1 * Gamma_2 + Gamma_2 * Gamma_3 + Gamma_3 * Gamma_1 == 0,\n",
    "      \"first Groebli condition (2.2), identically\")\n",
    "check(Gamma_1 * Gamma_2 * s3_sq + Gamma_2 * Gamma_3 * s1_sq + Gamma_3 * Gamma_1 * s2_sq\n",
    "      == Gamma_1 * Gamma_2 / (Gamma_1 + Gamma_2) * K(f),\n",
    "      \"second Groebli condition (2.2) = Gamma_1 Gamma_2 / (Gamma_1 + Gamma_2) * f\")"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "e84c4d1b",
   "metadata": {},
   "source": [
    "## 2. The matrix $M$\n",
    "\n",
    "By (2.8),\n",
    "\n",
    "$$\n",
    "(Mh)_j=\\frac{1}{2\\pi}\\sum_{m\\neq j}\\Gamma_m\\,\\frac{h_j-h_m}{(z_j^{\\rm in}-z_m^{\\rm in})^2}.\n",
    "$$\n",
    "\n",
    "To stay in a rational-function field we remove the factor $2\\pi$ and work with\n",
    "\n",
    "$$\n",
    "\\widehat M:=2\\pi M,\\qquad \\widehat A:=\\overline{\\widehat M}\\,\\widehat M=(2\\pi)^2\\,\\overline M M .\n",
    "$$\n",
    "\n",
    "$M$ depends only on the differences $z_j^{\\rm in}-z_m^{\\rm in}$, so any translate realizing\n",
    "$\\chi_1,\\chi_2,\\chi_3$ may be used; we take\n",
    "$(z_1^{\\rm in},z_2^{\\rm in},z_3^{\\rm in})=(-\\chi_2,\\chi_1,0)$.  We check that the formal\n",
    "conjugate of $\\widehat M$ coincides with the matrix built from the conjugate positions (the\n",
    "circulations are real) and that the rows of $\\widehat M$ sum to zero."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "id": "d14b5bd3",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[PASS] z_in realizes the differences chi_1, chi_2, chi_3\n",
      "[PASS] conj(Mhat) equals the matrix built from the conjugate positions\n",
      "[PASS] Mhat 1 = Ahat 1 = 0 (translation invariance)\n"
     ]
    }
   ],
   "source": [
    "z_in = vector(K, [-chi_2, chi_1, 0])\n",
    "ones = vector(K, [1, 1, 1])\n",
    "check((z_in[1] - z_in[2], z_in[2] - z_in[0], z_in[0] - z_in[1]) == chis,\n",
    "      \"z_in realizes the differences chi_1, chi_2, chi_3\")\n",
    "\n",
    "Mhat = interaction_matrix(K, Gammas, z_in)          # 2 pi M\n",
    "Mhat_bar = bar(Mhat)\n",
    "Ahat = Mhat_bar * Mhat                               # (2 pi)^2 conj(M) M\n",
    "\n",
    "check(Mhat_bar == interaction_matrix(K, Gammas, bar(z_in)),\n",
    "      \"conj(Mhat) equals the matrix built from the conjugate positions\")\n",
    "check(Mhat * ones == 0 and Ahat * ones == 0,\n",
    "      \"Mhat 1 = Ahat 1 = 0 (translation invariance)\")"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "0340852d",
   "metadata": {},
   "source": [
    "## 3. Aref's trace identity\n",
    "\n",
    "We first verify Aref's unreduced expansion (33) of $\\operatorname{tr}\\widehat A$, which holds\n",
    "identically, without the constraint.  On $\\mathcal S$ it reduces to (Aref (35), paper (2.14))\n",
    "\n",
    "$$\n",
    "\\operatorname{tr}\\widehat A=2\\widehat\\lambda_2,\\qquad\n",
    "\\widehat\\lambda_2:=\\frac{\\Gamma_1^2}{|\\chi_2|^2|\\chi_3|^2}+\\frac{\\Gamma_2^2}{|\\chi_3|^2|\\chi_1|^2}\n",
    "+\\frac{\\Gamma_3^2}{|\\chi_1|^2|\\chi_2|^2}=(2\\pi)^2\\lambda_2 .\n",
    "$$\n",
    "\n",
    "The reduced identity is false off $\\mathcal S$: the difference is a nonzero rational\n",
    "function, and it vanishes only modulo $f$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 19,
   "id": "434b076f",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[PASS] Aref (33): unreduced trace expansion, identically\n",
      "[PASS] the reduced identity fails off the self-similar family\n",
      "[PASS] (2.14), Aref (35): tr(Ahat) = 2 lambda2_hat on S\n"
     ]
    }
   ],
   "source": [
    "trace_Ahat = Ahat.trace()\n",
    "\n",
    "aref_33 = ((Gamma_1 + Gamma_2)**2 / s3_sq**2\n",
    "           + (Gamma_2 + Gamma_3)**2 / s1_sq**2\n",
    "           + (Gamma_3 + Gamma_1)**2 / s2_sq**2\n",
    "           + Gamma_1 * Gamma_2 * (chi_1**2 * chib_2**2 + chib_1**2 * chi_2**2) / (s1_sq**2 * s2_sq**2)\n",
    "           + Gamma_2 * Gamma_3 * (chi_2**2 * chib_3**2 + chib_2**2 * chi_3**2) / (s2_sq**2 * s3_sq**2)\n",
    "           + Gamma_3 * Gamma_1 * (chi_3**2 * chib_1**2 + chib_3**2 * chi_1**2) / (s3_sq**2 * s1_sq**2))\n",
    "\n",
    "lambda2_hat = (Gamma_1**2 / (s2_sq * s3_sq) + Gamma_2**2 / (s3_sq * s1_sq)\n",
    "               + Gamma_3**2 / (s1_sq * s2_sq))\n",
    "\n",
    "check(trace_Ahat == aref_33, \"Aref (33): unreduced trace expansion, identically\")\n",
    "check(trace_Ahat != 2 * lambda2_hat, \"the reduced identity fails off the self-similar family\")\n",
    "check(family.vanishes(trace_Ahat - 2 * lambda2_hat), \"(2.14), Aref (35): tr(Ahat) = 2 lambda2_hat on S\")"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "d23fd291",
   "metadata": {},
   "source": [
    "## 4. The eigenvector $z^{\\rm in}$ and the characteristic polynomial (Lemma 2.1)\n",
    "\n",
    "**Self-similar equation.**  In complex form the Helmholtz–Kirchhoff system reads\n",
    "$\\dot{\\overline{z_j}}=\\frac{1}{2\\pi{\\rm i}}\\sum_{m\\neq j}\\frac{\\Gamma_m}{z_j-z_m}$, so\n",
    "$(Mz^{\\rm in})_j=\\frac1{2\\pi}\\sum_{m\\neq j}\\frac{\\Gamma_m}{z^{\\rm in}_j-z^{\\rm in}_m}\n",
    "={\\rm i}\\,\\overline{\\dot z_j(0)}$.  By (2.1) and (2.3),\n",
    "$\\dot z_j(0)=\\bigl(\\tfrac{\\alpha\\Gamma}{2d^2}+{\\rm i}\\tfrac{\\beta\\Gamma}{d^2}\\bigr)z_j^{\\rm in}$\n",
    "for the centered configuration (1.4).  Since $\\omega=\\beta\\Gamma/d^2$ and\n",
    "$\\varsigma/(2T_{\\rm adv})=\\alpha\\Gamma/(2d^2)$, this gives\n",
    "\n",
    "$$\n",
    "Mz^{\\rm in}=q\\,\\overline{z^{\\rm in}},\\qquad q=\\omega+\\frac{{\\rm i}\\varsigma}{2T_{\\rm adv}},\n",
    "\\qquad |q|^2=\\lambda_2 .\n",
    "$$\n",
    "\n",
    "This identification is taken from the definitions and is not re-derived here.  Below, $q$ is\n",
    "*defined* as a ratio of components, and we certify that $\\widehat Mz_c=\\widehat q\\,\\overline{z_c}$\n",
    "holds in every component, with $z_c$ the centered positions and $\\widehat q=2\\pi q$, and that\n",
    "$|\\widehat q|^2=\\widehat\\lambda_2$.  Centering is legitimate because\n",
    "\n",
    "$$\n",
    "\\Gamma_1+\\Gamma_2+\\Gamma_3=\\frac{\\Gamma_1^2+\\Gamma_1\\Gamma_2+\\Gamma_2^2}{\\Gamma_1+\\Gamma_2}\\neq0 .\n",
    "$$\n",
    "\n",
    "It follows that\n",
    "$\\widehat Az_c=\\overline{\\widehat M}\\,(\\widehat q\\,\\overline{z_c})=\\widehat q\\,\\overline{\\widehat Mz_c}=|\\widehat q|^2z_c$;\n",
    "this is also checked directly.\n",
    "\n",
    "**Characteristic polynomial.**  Since $\\widehat A\\mathbf 1=0$ and $\\widehat A z_c=\\widehat\\lambda_2z_c$\n",
    "with $\\widehat\\lambda_2\\neq0$, the trace identity of §3 already forces the third eigenvalue to\n",
    "be $\\widehat\\lambda_2$, as in the proof of Lemma 2.1.  We nevertheless compute the full\n",
    "characteristic polynomial and reduce each coefficient modulo $f$:\n",
    "\n",
    "$$\n",
    "\\det(\\mu I_3-\\widehat A)=\\mu(\\mu-\\widehat\\lambda_2)^2\\quad\\text{on }\\mathcal S .\n",
    "$$\n",
    "\n",
    "This fixes algebraic multiplicities only; the Jordan structure is decided in §6."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 20,
   "id": "2d7f8eda",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[PASS] Gamma_1 + Gamma_2 + Gamma_3 = (Gamma_1^2 + Gamma_1 Gamma_2 + Gamma_2^2) / (Gamma_1 + Gamma_2)\n",
      "[PASS] self-similar equation Mhat z_c = q_hat conj(z_c) on S\n",
      "[PASS] |q_hat|^2 = lambda2_hat on S\n",
      "[PASS] Ahat z_c = lambda2_hat z_c on S\n",
      "[PASS] det(Ahat) = 0, identically\n",
      "[PASS] Lemma 2.1: det(mu I - Ahat) = mu (mu - lambda2_hat)^2 on S\n"
     ]
    }
   ],
   "source": [
    "sigma_1 = sum(Gammas)\n",
    "check(sigma_1 == (Gamma_1**2 + Gamma_1 * Gamma_2 + Gamma_2**2) / (Gamma_1 + Gamma_2),\n",
    "      \"Gamma_1 + Gamma_2 + Gamma_3 = (Gamma_1^2 + Gamma_1 Gamma_2 + Gamma_2^2) / (Gamma_1 + Gamma_2)\")\n",
    "\n",
    "z_c = z_in - (sum(G * z for G, z in zip(Gammas, z_in)) / sigma_1) * ones   # centered positions\n",
    "z_c_bar = bar(z_c)\n",
    "Mz = Mhat * z_c\n",
    "q_hat = (Mz[0] - Mz[1]) / (z_c_bar[0] - z_c_bar[1])   # denominator -chib_3 is admissible\n",
    "\n",
    "check(family.vanish(Mz - q_hat * z_c_bar), \"self-similar equation Mhat z_c = q_hat conj(z_c) on S\")\n",
    "check(family.vanishes(q_hat * bar(q_hat) - lambda2_hat), \"|q_hat|^2 = lambda2_hat on S\")\n",
    "check(family.vanish(Ahat * z_c - lambda2_hat * z_c), \"Ahat z_c = lambda2_hat z_c on S\")\n",
    "\n",
    "check(Ahat.det() == 0, \"det(Ahat) = 0, identically\")\n",
    "mu = polygen(K, \"mu\")\n",
    "check(family.vanish((Ahat.charpoly(\"mu\") - mu * (mu - lambda2_hat)**2).list()),\n",
    "      \"Lemma 2.1: det(mu I - Ahat) = mu (mu - lambda2_hat)^2 on S\")"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "22816c64",
   "metadata": {},
   "source": [
    "## 5. Aref's third vector (Remark 2.3)\n",
    "\n",
    "Aref (38) considers\n",
    "\n",
    "$$\n",
    "v=\\Bigl(\\frac{\\overline\\chi_1}{\\Gamma_1},\\frac{\\overline\\chi_2}{\\Gamma_2},\\frac{\\overline\\chi_3}{\\Gamma_3}\\Bigr)^{T}\n",
    "$$\n",
    "\n",
    "(note the complex conjugates) and shows in (40) that $\\widehat Av=\\widehat\\lambda_2v$, which is\n",
    "correct.  However, $v$ is a complex multiple of the centered position vector:\n",
    "\n",
    "$$\n",
    "v=c\\,z_c,\\qquad\n",
    "c=\\frac{\\Gamma_2\\overline\\chi_1-\\Gamma_1\\overline\\chi_2}{\\Gamma_1\\Gamma_2\\,\\chi_3}\n",
    "=-\\frac{(\\Gamma_1+\\Gamma_2+\\Gamma_3)\\,\\overline{z_{c,3}}}{\\Gamma_1\\Gamma_2\\,\\chi_3} .\n",
    "$$\n",
    "\n",
    "The two expressions for $c$ agree identically, because\n",
    "$z_{c,3}=(\\Gamma_1\\chi_2-\\Gamma_2\\chi_1)/(\\Gamma_1+\\Gamma_2+\\Gamma_3)$.  Since $v\\neq0$, also\n",
    "$c\\neq0$.  Consequently $\\det(\\mathbf 1,z_c,v)=0$: the vector $v$ does not provide a second independent\n",
    "eigenvector, contrary to Aref's conclusion.  Whether the $\\widehat\\lambda_2$-eigenspace is one-\n",
    "or two-dimensional is settled in §6.  §8 checks at an explicit point that the conjugates in\n",
    "$v$ are essential."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 21,
   "id": "da223bec",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[PASS] v has zero center of vorticity\n",
      "[PASS] Aref (40): Ahat v = lambda2_hat v on S\n",
      "[PASS] v = c z_c on S, with the explicit factor c\n",
      "[PASS] second expression for c, identically\n",
      "[PASS] Remark 2.3: det(1, z_c, v) = 0 on S\n"
     ]
    }
   ],
   "source": [
    "v = vector(K, [chib_1 / Gamma_1, chib_2 / Gamma_2, chib_3 / Gamma_3])\n",
    "c = (Gamma_2 * chib_1 - Gamma_1 * chib_2) / (Gamma_1 * Gamma_2 * chi_3)\n",
    "\n",
    "check(sum(G * vj for G, vj in zip(Gammas, v)) == 0, \"v has zero center of vorticity\")\n",
    "check(family.vanish(Ahat * v - lambda2_hat * v), \"Aref (40): Ahat v = lambda2_hat v on S\")\n",
    "check(family.vanish(v - c * z_c), \"v = c z_c on S, with the explicit factor c\")\n",
    "check(c == -sigma_1 * z_c_bar[2] / (Gamma_1 * Gamma_2 * chi_3), \"second expression for c, identically\")\n",
    "check(family.vanishes(matrix(K, [ones, z_c, v]).det()), \"Remark 2.3: det(1, z_c, v) = 0 on S\")"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "327f8f27",
   "metadata": {},
   "source": [
    "## 6. Normalized model on Aref's circle (Appendix A)\n",
    "\n",
    "As in Appendix A, set $\\gamma_j:=\\Gamma_j/(\\Gamma_1+\\Gamma_2)$, so that\n",
    "\n",
    "$$\n",
    "\\gamma_1+\\gamma_2=1,\\qquad \\gamma_3=-\\gamma_1\\gamma_2,\\qquad\n",
    "({\\rm n}_1,{\\rm n}_2,{\\rm n}_3)=(\\gamma_2,-\\gamma_1,z),\\qquad\n",
    "z=x_1+{\\rm i}x_2,\\quad |z|^2=1+\\gamma_3 .\n",
    "\\qquad\\text{(A.1)}\n",
    "$$\n",
    "\n",
    "Here vortices 1 and 2 are at distance one, which is why the roman ${\\rm n}_j$ is used.  Since\n",
    "$x_1,x_2,\\gamma_1$ are real, conjugation is simply $x_2\\mapsto-x_2$, and identities on the\n",
    "circle are certified modulo $x_1^2+x_2^2-(1+\\gamma_3)$.  The circle never meets vortices\n",
    "1 and 2: $z=-\\gamma_1$ would force $1+\\gamma_3=\\gamma_1^2$, i.e. $\\gamma_2=0$, and\n",
    "$z=\\gamma_2$ would force $\\gamma_1=0$.  Hence the collision factors $z-\\gamma_2$,\n",
    "$z+\\gamma_1$ and their conjugates are admissible denominators, together with\n",
    "$\\gamma_1,\\gamma_2$ and $1+\\gamma_3=1-\\gamma_1+\\gamma_1^2>0$.\n",
    "\n",
    "**Scaling.**  If $z^{\\rm in}_j-z^{\\rm in}_k=\\ell e^{{\\rm i}\\varphi}({\\rm n}_j-{\\rm n}_k)$,\n",
    "homogeneity of (2.8) gives\n",
    "\n",
    "$$\n",
    "M=e^{-2{\\rm i}\\varphi}\\,C\\,{\\mathsf M},\\qquad \\overline MM=C^2{\\mathsf A},\\qquad\n",
    "C:=\\frac{\\Gamma_1+\\Gamma_2}{2\\pi\\ell^2},\\qquad {\\mathsf A}:=\\overline{\\mathsf M}{\\mathsf M},\n",
    "$$\n",
    "\n",
    "where ${\\mathsf M}$ is $2\\pi$ times the matrix (2.8) built from circulations $\\gamma_j$ and\n",
    "positions ${\\rm n}_j$.  Thus $\\lambda_2=C^2\\lambda_{\\gamma}$, and in the common basis\n",
    "$(\\mathbf 1,{\\rm n},w)$ below $\\kappa=C^2\\kappa_{\\gamma}$.  In particular $\\kappa=0$ if and\n",
    "only if $\\kappa_{\\gamma}=0$.\n",
    "\n",
    "**What is checked.**\n",
    "1. ${\\mathsf M}$ built from definition (2.8) coincides with the displayed matrix (A.2).\n",
    "2. (A.3): ${\\mathsf A}\\mathbf 1=0$ and ${\\mathsf A}{\\rm n}=\\lambda_{\\gamma}{\\rm n}$ for the centered\n",
    "   ${\\rm n}$, with $\\lambda_{\\gamma}=\\frac12\\operatorname{tr}{\\mathsf A}$.  Moreover\n",
    "   $\\lambda_{\\gamma}=\\frac{\\gamma_1^2}{|z-\\gamma_2|^2}+\\frac{\\gamma_2^2}{|z+\\gamma_1|^2}\n",
    "   +\\frac{\\gamma_3^2}{|z-\\gamma_2|^2|z+\\gamma_1|^2}>0$, which is §3 in normalized form,\n",
    "   and $\\det(\\mu I_3-{\\mathsf A})=\\mu(\\mu-\\lambda_{\\gamma})^2$.\n",
    "3. (A.4): $({\\mathsf A}-\\lambda_{\\gamma})e_3=\\mu\\mathbf 1+\\kappa_{\\gamma}{\\rm n}$ with\n",
    "   $\\kappa_{\\gamma}={\\mathsf A}_{13}-{\\mathsf A}_{23}$, i.e. the residual\n",
    "   $({\\mathsf A}-\\lambda_{\\gamma})e_3-\\kappa_{\\gamma}{\\rm n}$ has three equal components.\n",
    "   Also $\\det(\\mathbf 1,{\\rm n},e_3)={\\rm n}_2-{\\rm n}_1=-1$.  (The paper's argument: in the\n",
    "   basis $(\\mathbf 1,{\\rm n},e_3)$ the matrix ${\\mathsf A}$ is upper triangular with diagonal\n",
    "   $(0,\\lambda_{\\gamma},\\lambda_{\\gamma}+\\nu)$, where $\\nu$ is the $e_3$-component of\n",
    "   $({\\mathsf A}-\\lambda_{\\gamma})e_3$, and $\\operatorname{tr}{\\mathsf A}=2\\lambda_{\\gamma}$ forces\n",
    "   $\\nu=0$.  Here the conclusion is checked directly.)\n",
    "4. $\\kappa_{\\gamma}$ agrees with the expanded expression in Appendix A and with the\n",
    "   factorization (A.7):\n",
    "   $$\n",
    "   \\kappa_{\\gamma}=2\\gamma_3\\,\\frac{\\overline z\\,{\\sf p}_{\\gamma}(x_1)}{|z+\\gamma_1|^4|z-\\gamma_2|^4},\n",
    "   \\qquad\n",
    "   {\\sf p}_{\\gamma}(X)=4(\\gamma_2-\\gamma_1)X^3-4(2+5\\gamma_3)X^2\n",
    "   +2(\\gamma_2-\\gamma_1)(1+4\\gamma_3)X+2+\\gamma_3-4\\gamma_3^2 .\n",
    "   $$\n",
    "\n",
    "**Consequence (A.6).**  With $w:=e_3+(\\mu/\\lambda_{\\gamma})\\mathbf 1$, item 3 and\n",
    "${\\mathsf A}\\mathbf 1=0$ give $({\\mathsf A}-\\lambda_{\\gamma})w=\\kappa_{\\gamma}{\\rm n}$, and\n",
    "$\\det(\\mathbf 1,{\\rm n},w)=-1$.  In the basis $(\\mathbf 1,{\\rm n},w)$ the matrix ${\\mathsf A}$ is\n",
    "therefore $\\begin{pmatrix}0&0&0\\\\0&\\lambda_{\\gamma}&\\kappa_{\\gamma}\\\\0&0&\\lambda_{\\gamma}\\end{pmatrix}$:\n",
    "it has a Jordan block of size 2 if $\\kappa_{\\gamma}\\neq0$ and is diagonalizable if\n",
    "$\\kappa_{\\gamma}=0$.  Since $\\gamma_3\\neq0$ and $|z|^2=1-\\gamma_1\\gamma_2\\geq\\frac34$, the condition\n",
    "$\\kappa_{\\gamma}=0$ is equivalent to ${\\sf p}_{\\gamma}(x_1)=0$.  The numerical value of\n",
    "$\\kappa_{\\gamma}$ depends on this normalization of the chain; its vanishing does not."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "id": "bdc36244",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[PASS] (A.2): the displayed matrix agrees with definition (2.8)\n",
      "[PASS] n is centered at the center of vorticity\n",
      "[PASS] (A.3): A 1 = 0\n",
      "[PASS] (A.3): A n = lambda n with lambda = tr(A)/2, on the circle\n",
      "[PASS] lambda = sum of positive terms (normalized form of section 3)\n",
      "[PASS] det(mu I - A) = mu (mu - lambda)^2 on the circle\n",
      "[PASS] (A.4): (A - lambda) e_3 - kappa n is a multiple of 1\n",
      "[PASS] det(1, n, e_3) = -1\n",
      "[PASS] kappa = A_13 - A_23 agrees with its expansion in Appendix A\n",
      "[PASS] (A.7): kappa = 2 upgamma_3 conj(z) p(x_1) / (|z + upgamma_1|^4 |z - upgamma_2|^4)\n"
     ]
    }
   ],
   "source": [
    "QQi = QuadraticField(-1, \"i\")\n",
    "P_c = PolynomialRing(QQi, names=(\"upgamma_1\", \"x_1\", \"x_2\"), order=\"degrevlex\")\n",
    "K_c = P_c.fraction_field()\n",
    "upgamma_1, x_1, x_2 = (K_c(g) for g in P_c.gens())\n",
    "i_c = K_c(QQi.gen())\n",
    "upgamma_2 = 1 - upgamma_1\n",
    "upgamma_3 = -upgamma_1 * upgamma_2\n",
    "upgammas = (upgamma_1, upgamma_2, upgamma_3)\n",
    "z, z_bar = x_1 + i_c * x_2, x_1 - i_c * x_2\n",
    "\n",
    "\n",
    "def normalized_positions(u1, w):\n",
    "    \"\"\"(A.1): (n_1, n_2, n_3) = (upgamma_2, -upgamma_1, w).\"\"\"\n",
    "    return [1 - u1, -u1, w]\n",
    "\n",
    "\n",
    "def p_A7(u1, X):\n",
    "    \"\"\"The polynomial p_upgamma(X) of (A.7).\"\"\"\n",
    "    u2 = 1 - u1\n",
    "    u3 = -u1 * u2\n",
    "    return (4 * (u2 - u1) * X**3 - 4 * (2 + 5 * u3) * X**2\n",
    "            + 2 * (u2 - u1) * (1 + 4 * u3) * X + 2 + u3 - 4 * u3**2)\n",
    "\n",
    "\n",
    "circle = Constraint(P_c(x_1**2 + x_2**2 - (1 + upgamma_3)), [P_c(a) for a in (\n",
    "    upgamma_1, upgamma_2, 1 + upgamma_3,\n",
    "    z - upgamma_2, z + upgamma_1, z_bar - upgamma_2, z_bar + upgamma_1)])\n",
    "\n",
    "sM = interaction_matrix(K_c, upgammas, normalized_positions(upgamma_1, z))\n",
    "sM_bar = interaction_matrix(K_c, upgammas, normalized_positions(upgamma_1, z_bar))\n",
    "sA = sM_bar * sM\n",
    "\n",
    "A2_display = matrix(K_c, [\n",
    "    [upgamma_2 + upgamma_3 / (z - upgamma_2)**2, -upgamma_2, -upgamma_3 / (z - upgamma_2)**2],\n",
    "    [-upgamma_1, upgamma_1 + upgamma_3 / (z + upgamma_1)**2, -upgamma_3 / (z + upgamma_1)**2],\n",
    "    [-upgamma_1 / (z - upgamma_2)**2, -upgamma_2 / (z + upgamma_1)**2,\n",
    "     upgamma_1 / (z - upgamma_2)**2 + upgamma_2 / (z + upgamma_1)**2]])\n",
    "check(sM == A2_display, \"(A.2): the displayed matrix agrees with definition (2.8)\")\n",
    "\n",
    "ones_c = vector(K_c, [1, 1, 1])\n",
    "n = vector(K_c, normalized_positions(upgamma_1, z)) - upgamma_3 * z / (1 + upgamma_3) * ones_c\n",
    "abs2_minus = (z - upgamma_2) * (z_bar - upgamma_2)       # |n_3 - n_1|^2\n",
    "abs2_plus = (z + upgamma_1) * (z_bar + upgamma_1)      # |n_3 - n_2|^2\n",
    "lam = sA.trace() / 2\n",
    "\n",
    "check(sum(u * nj for u, nj in zip(upgammas, n)) == 0, \"n is centered at the center of vorticity\")\n",
    "check(sA * ones_c == 0, \"(A.3): A 1 = 0\")\n",
    "check(circle.vanish(sA * n - lam * n), \"(A.3): A n = lambda n with lambda = tr(A)/2, on the circle\")\n",
    "check(circle.vanishes(lam - (upgamma_1**2 / abs2_minus + upgamma_2**2 / abs2_plus\n",
    "                             + upgamma_3**2 / (abs2_minus * abs2_plus))),\n",
    "      \"lambda = sum of positive terms (normalized form of section 3)\")\n",
    "mu_c = polygen(K_c, \"mu\")\n",
    "check(circle.vanish((sA.charpoly(\"mu\") - mu_c * (mu_c - lam)**2).list()),\n",
    "      \"det(mu I - A) = mu (mu - lambda)^2 on the circle\")\n",
    "\n",
    "e_3 = vector(K_c, [0, 0, 1])\n",
    "kappa = sA[0, 2] - sA[1, 2]                                            # (A.5)\n",
    "residual = (sA - lam * identity_matrix(K_c, 3)) * e_3 - kappa * n\n",
    "check(residual[0] == residual[1] and circle.vanishes(residual[0] - residual[2]),\n",
    "      \"(A.4): (A - lambda) e_3 - kappa n is a multiple of 1\")\n",
    "check(matrix(K_c, [ones_c, n, e_3]).det() == -1, \"det(1, n, e_3) = -1\")\n",
    "\n",
    "kappa_display = (-(1 + upgamma_3 / (z_bar - upgamma_2)**2) * upgamma_3 / (z - upgamma_2)**2\n",
    "                 + (1 + upgamma_3 / (z_bar + upgamma_1)**2) * upgamma_3 / (z + upgamma_1)**2\n",
    "                 - upgamma_3 * (1 / (z_bar - upgamma_2)**2 - 1 / (z_bar + upgamma_1)**2)\n",
    "                 * (upgamma_1 / (z - upgamma_2)**2 + upgamma_2 / (z + upgamma_1)**2))\n",
    "check(kappa == kappa_display, \"kappa = A_13 - A_23 agrees with its expansion in Appendix A\")\n",
    "check(circle.vanishes(kappa - 2 * upgamma_3 * z_bar * p_A7(upgamma_1, x_1)\n",
    "                      / (abs2_plus**2 * abs2_minus**2)),\n",
    "      \"(A.7): kappa = 2 upgamma_3 conj(z) p(x_1) / (|z + upgamma_1|^4 |z - upgamma_2|^4)\")"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "937b1fac",
   "metadata": {},
   "source": [
    "## 7. Polynomial certificate for Lemma A.1\n",
    "\n",
    "Let $R:=\\sqrt{1+\\gamma_3}$ be the radius of Aref's circle and\n",
    "$m:=(\\gamma_2-\\gamma_1)/2$ the abscissa of the two equilateral configurations.  The\n",
    "collinear configurations are at $x_1=\\pm R$.  With $E:=-(6+27\\gamma_3+24\\gamma_3^2)$\n",
    "we certify, using only $\\gamma_1+\\gamma_2=1$ and $R^2=1+\\gamma_3$:\n",
    "\n",
    "$$\n",
    "{\\sf p}_{\\gamma}(m)=\\tfrac32,\\qquad R^2-m^2=\\tfrac34,\\qquad\n",
    "{\\sf p}_{\\gamma}(R)+{\\sf p}_{\\gamma}(-R)=2E,\\qquad\n",
    "{\\sf p}_{\\gamma}(R)\\,{\\sf p}_{\\gamma}(-R)=9\\gamma_3^2,\n",
    "$$\n",
    "\n",
    "$$\n",
    "-E=24t^2+15t+\\tfrac34\\quad\\text{with}\\quad t:=\\gamma_3+\\tfrac14=\\bigl(\\gamma_1-\\tfrac12\\bigr)^2\\geq0 .\n",
    "$$\n",
    "\n",
    "Hence $E\\le-\\frac34$.  Since $\\gamma_3\\neq0$, the product of ${\\sf p}_{\\gamma}(\\pm R)$\n",
    "is positive and their sum is negative, so ${\\sf p}_{\\gamma}(\\pm R)<0<{\\sf p}_{\\gamma}(m)$\n",
    "with $-R<m<R$.  By the intermediate value theorem there is a root in $(-R,m)$ and one in\n",
    "$(m,R)$.  If $\\gamma_1\\neq\\gamma_2$, the sign of the leading coefficient\n",
    "$4(\\gamma_2-\\gamma_1)$ places the third root outside $[-R,R]$.  If\n",
    "$\\gamma_1=\\gamma_2$, the polynomial is quadratic.  Each of the two roots\n",
    "$x_1\\in(-R,R)\\setminus\\{m\\}$ gives the two points $x_1\\pm{\\rm i}\\sqrt{R^2-x_1^2}$, one in the\n",
    "interior of each arc.  This is Lemma A.1.\n",
    "\n",
    "The certificate uses only $\\gamma_1\\in\\mathbb R$ and $\\gamma_1+\\gamma_2=1$, so it\n",
    "does not depend on which pair of vortices is labeled $1,2$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 23,
   "id": "42810b5e",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[PASS] p(m) = 3/2 at the equilateral abscissa\n",
      "[PASS] R^2 - m^2 = 3/4, hence -R < m < R\n",
      "[PASS] p(R) + p(-R) = 2E\n",
      "[PASS] p(R) p(-R) = 9 upgamma_3^2\n",
      "[PASS] -E = 24 t^2 + 15 t + 3/4 with t = (upgamma_1 - 1/2)^2 >= 0, so E <= -3/4\n"
     ]
    }
   ],
   "source": [
    "P_R = PolynomialRing(QQ, names=(\"upgamma_1\", \"R\"))\n",
    "G_1, R = P_R.gens()\n",
    "G_3 = -G_1 * (1 - G_1)\n",
    "radius = Constraint(R**2 - (1 + G_3), admissible=[])\n",
    "\n",
    "m_eq = (1 - 2 * G_1) / 2                                  # (upgamma_2 - upgamma_1) / 2\n",
    "E = -(6 + 27 * G_3 + 24 * G_3**2)\n",
    "t = G_3 + QQ(1) / 4\n",
    "\n",
    "check(p_A7(G_1, m_eq) == QQ(3) / 2, \"p(m) = 3/2 at the equilateral abscissa\")\n",
    "check(radius.vanishes(R**2 - m_eq**2 - QQ(3) / 4), \"R^2 - m^2 = 3/4, hence -R < m < R\")\n",
    "check(radius.vanishes(p_A7(G_1, R) + p_A7(G_1, -R) - 2 * E), \"p(R) + p(-R) = 2E\")\n",
    "check(radius.vanishes(p_A7(G_1, R) * p_A7(G_1, -R) - 9 * G_3**2), \"p(R) p(-R) = 9 upgamma_3^2\")\n",
    "check(-E == 24 * t**2 + 15 * t + QQ(3) / 4 and t == (G_1 - QQ(1) / 2)**2,\n",
    "      \"-E = 24 t^2 + 15 t + 3/4 with t = (upgamma_1 - 1/2)^2 >= 0, so E <= -3/4\")"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "606c042a",
   "metadata": {},
   "source": [
    "## 8. Two exact examples: semisimple and Jordan cases\n",
    "\n",
    "**From ${\\mathsf A}$ to $B$.**  For the matrix $B$ of Section 2.2,\n",
    "\n",
    "$$\n",
    "B^2=\\begin{pmatrix}\\overline MM-\\omega^2I_3&0\\\\0&M\\overline M-\\omega^2I_3\\end{pmatrix},\n",
    "\\qquad\\text{so}\\qquad\n",
    "B^2-\\tfrac{1}{4T_{\\rm adv}^2}=\\operatorname{diag}\\bigl(\\overline MM-\\lambda_2,\\ \\overline{\\overline MM-\\lambda_2}\\bigr).\n",
    "$$\n",
    "\n",
    "Hence $\\dim\\ker\\bigl(B^2-\\tfrac{1}{4T_{\\rm adv}^2}\\bigr)=2\\dim\\ker(\\overline MM-\\lambda_2)$.  Since\n",
    "$\\pm\\frac1{2T_{\\rm adv}}$ are distinct and nonzero, this kernel is the direct sum of the two\n",
    "eigenspaces of $B$, each of dimension at least one.  Therefore $B$ has a Jordan block of size 2\n",
    "at each of $\\pm\\frac1{2T_{\\rm adv}}$ when $\\kappa\\neq0$, and is diagonalizable when $\\kappa=0$.\n",
    "\n",
    "**Normalized $6\\times6$ matrix.**  With $q_{\\gamma}$ defined by\n",
    "${\\mathsf M}{\\rm n}=q_{\\gamma}\\overline{\\rm n}$, set $\\omega:=\\operatorname{Re}q_{\\gamma}$,\n",
    "$s:=\\operatorname{Im}q_{\\gamma}$ (so $s=\\varsigma/(2T_{\\rm adv})$ in normalized units), and\n",
    "\n",
    "$$\n",
    "\\mathfrak B=\\begin{pmatrix}-{\\rm i}\\omega I_3&-{\\rm i}\\overline{\\mathsf M}\\\\{\\rm i}{\\mathsf M}&{\\rm i}\\omega I_3\\end{pmatrix}.\n",
    "$$\n",
    "\n",
    "By the scaling of §6, $q=Cq_{\\gamma}$, and conjugation by $\\operatorname{diag}(I_3,e^{2{\\rm i}\\varphi}I_3)$\n",
    "maps $B$ to $C\\,\\mathfrak B$.  Hence $B$ and $\\mathfrak B$ have the same Jordan structure, and\n",
    "$\\varsigma=\\operatorname{sign}(Cs)$; in the examples below $C>0$.\n",
    "\n",
    "**Examples.**  Take $\\Gamma_1=\\Gamma_2=1$, $\\Gamma_3=-\\frac12$, i.e.\n",
    "$\\gamma=(\\frac12,\\frac12,-\\frac14)$, $R^2=\\frac34$ and ${\\sf p}_{\\gamma}(X)=\\frac32-3X^2$.\n",
    "All computations take place in $F=\\mathbb Q(\\sqrt2,{\\rm i})$.\n",
    "\n",
    "* **(a) Exceptional point** $z=\\frac1{\\sqrt2}+\\frac{\\rm i}2$: here ${\\sf p}_{\\gamma}(x_1)=0$ and\n",
    "  $\\kappa_{\\gamma}=0$, and ${\\mathsf A}$, $\\mathfrak B$ are diagonalizable.  The point is\n",
    "  collapsing ($s<0$).\n",
    "* **(b) Generic point** $z=-\\frac12+\\frac{\\rm i}{\\sqrt2}$: here ${\\sf p}_{\\gamma}(x_1)=\\frac34$\n",
    "  and $\\kappa_{\\gamma}=\\frac{1+{\\rm i}\\sqrt2}{3}\\neq0$.  ${\\mathsf A}$ has a Jordan block of\n",
    "  size 2, and $\\mathfrak B$ has one at each of $\\pm s$.  The point is expanding ($s>0$),\n",
    "  which is the case of the main theorem.  At this point we also check that the unconjugated\n",
    "  variant $(\\chi_j/\\gamma_j)_j$ of Aref's vector is not an eigenvector."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 24,
   "id": "866b9a13",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[PASS] F = Q(sqrt2, i), with complex conjugation fixing sqrt2\n"
     ]
    }
   ],
   "source": [
    "Q2 = QuadraticField(2, \"sqrt2\")\n",
    "F = Q2.extension(polygen(Q2)**2 + 1, \"i\")                     # F = Q(sqrt2)(i)\n",
    "i_F, sqrt2 = F.gen(), F(Q2.gen())\n",
    "I3, I6 = identity_matrix(F, 3), identity_matrix(F, 6)\n",
    "check(i_F**2 == -1 and sqrt2**2 == 2 and i_F.conjugate() == -i_F and sqrt2.conjugate() == sqrt2,\n",
    "      \"F = Q(sqrt2, i), with complex conjugation fixing sqrt2\")\n",
    "\n",
    "\n",
    "def dim_ker(X):\n",
    "    return X.ncols() - X.rank()\n",
    "\n",
    "\n",
    "def spectral_data(tag, u1, x1, x2):\n",
    "    \"\"\"Exact spectral data of A and of the normalized 6x6 matrix at z = x1 + i x2.\"\"\"\n",
    "    u1 = F(u1)\n",
    "    us = (u1, 1 - u1, -u1 * (1 - u1))\n",
    "    w, w_bar = x1 + i_F * x2, x1 - i_F * x2\n",
    "    check(w * w_bar == 1 + us[2], tag + \" z lies on Aref's circle\")\n",
    "\n",
    "    M = interaction_matrix(F, us, normalized_positions(u1, w))\n",
    "    M_bar = interaction_matrix(F, us, normalized_positions(u1, w_bar))\n",
    "    A = M_bar * M\n",
    "    lam = A.trace() / 2\n",
    "    kappa = A[0, 2] - A[1, 2]\n",
    "    p_value = p_A7(u1, x1)\n",
    "    check(kappa == 2 * us[2] * w_bar * p_value\n",
    "          / (((w + u1) * (w_bar + u1))**2 * ((w - us[1]) * (w_bar - us[1]))**2),\n",
    "          tag + \" kappa agrees with (A.7)\")\n",
    "    mu = polygen(F, \"mu\")\n",
    "    check(A.charpoly(\"mu\") == mu * (mu - lam)**2, tag + \" det(mu I - A) = mu (mu - lambda)^2\")\n",
    "\n",
    "    center, center_bar = us[2] * w / (1 + us[2]), us[2] * w_bar / (1 + us[2])\n",
    "    n = vector(F, normalized_positions(u1, w)) - center * vector(F, [1, 1, 1])\n",
    "    n_bar = vector(F, normalized_positions(u1, w_bar)) - center_bar * vector(F, [1, 1, 1])\n",
    "    Mn = M * n\n",
    "    q = (Mn[0] - Mn[1]) / (n_bar[0] - n_bar[1])\n",
    "    omega, s = (q + q.conjugate()) / 2, (q - q.conjugate()) / (2 * i_F)\n",
    "    check(Mn == q * n_bar and lam == omega**2 + s**2,\n",
    "          tag + \" M n = q conj(n) and lambda = omega^2 + s^2\")\n",
    "\n",
    "    B = block_matrix(F, [[-i_F * omega * I3, -i_F * M_bar],\n",
    "                         [i_F * M, i_F * omega * I3]], subdivide=False)\n",
    "    check(B**2 == block_diagonal_matrix(A - omega**2 * I3, M * M_bar - omega**2 * I3,\n",
    "                                        subdivide=False),\n",
    "          tag + \" B^2 = diag(conj(M) M - omega^2, M conj(M) - omega^2)\")\n",
    "    T = polygen(F, \"T\")\n",
    "    check(B.charpoly(\"T\") == (T**2 + omega**2) * (T**2 - s**2)**2,\n",
    "          tag + \" (2.10): det(T - B) = (T^2 + omega^2)(T^2 - s^2)^2\")\n",
    "\n",
    "    eigenvalues = (i_F * omega, -i_F * omega, s, -s)\n",
    "    data = dict(A=A, n=n, n_bar=n_bar, us=us, p=p_value, kappa=kappa, lam=lam, q=q,\n",
    "                omega=omega, s=s,\n",
    "                ker_A=(dim_ker(A), dim_ker(A - lam * I3)),\n",
    "                ker_B=[dim_ker(B - e * I6) for e in eigenvalues],\n",
    "                ker_B2=[dim_ker((B - e * I6)**2) for e in eigenvalues],\n",
    "                A_squarefree=(A * (A - lam * I3) == 0))\n",
    "    print(\"  {} z = {},  p(x_1) = {},  kappa = {},  lambda = {},  q = {}\".format(\n",
    "        tag, w, p_value, kappa, lam, q))\n",
    "    print(\"  {} dim ker(A), dim ker(A - lambda) = {};  dim ker(B - e), e = (i omega, -i omega, s, -s): {}\"\n",
    "          .format(tag, data[\"ker_A\"], data[\"ker_B\"]))\n",
    "    return data"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 25,
   "id": "7251f277",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[PASS] (a) z lies on Aref's circle\n",
      "[PASS] (a) kappa agrees with (A.7)\n",
      "[PASS] (a) det(mu I - A) = mu (mu - lambda)^2\n",
      "[PASS] (a) M n = q conj(n) and lambda = omega^2 + s^2\n",
      "[PASS] (a) B^2 = diag(conj(M) M - omega^2, M conj(M) - omega^2)\n",
      "[PASS] (a) (2.10): det(T - B) = (T^2 + omega^2)(T^2 - s^2)^2\n",
      "  (a) z = 1/2*i + 1/2*sqrt2,  p(x_1) = 0,  kappa = 0,  lambda = 9/8,  q = -1/4*sqrt2*i + 1\n",
      "  (a) dim ker(A), dim ker(A - lambda) = (1, 2);  dim ker(B - e), e = (i omega, -i omega, s, -s): [1, 1, 2, 2]\n",
      "[PASS] (a) p(x_1) = 0 and kappa = 0\n",
      "[PASS] (a) explicit matrix A\n",
      "[PASS] (a) lambda = 9/8 and q = 1 - i sqrt2/4: omega = 1, s = -sqrt2/4 (collapsing)\n",
      "[PASS] (a) A(A - lambda) = 0: the repeated eigenvalue of A is semisimple\n",
      "[PASS] (a) the normalized 6x6 matrix is diagonalizable\n"
     ]
    }
   ],
   "source": [
    "a = spectral_data(\"(a)\", QQ(1) / 2, 1 / sqrt2, QQ(1) / 2)\n",
    "\n",
    "check(a[\"p\"] == 0 and a[\"kappa\"] == 0, \"(a) p(x_1) = 0 and kappa = 0\")\n",
    "check(a[\"A\"] == matrix(F, [[3, -6, 3], [-6, 3, 3], [-6, -6, 12]]) / 8, \"(a) explicit matrix A\")\n",
    "check(a[\"lam\"] == QQ(9) / 8 and a[\"q\"] == 1 - i_F * sqrt2 / 4,\n",
    "      \"(a) lambda = 9/8 and q = 1 - i sqrt2/4: omega = 1, s = -sqrt2/4 (collapsing)\")\n",
    "check(a[\"ker_A\"] == (1, 2) and a[\"A_squarefree\"],\n",
    "      \"(a) A(A - lambda) = 0: the repeated eigenvalue of A is semisimple\")\n",
    "check(a[\"ker_B\"] == [1, 1, 2, 2], \"(a) the normalized 6x6 matrix is diagonalizable\")"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 26,
   "id": "1c9d16ae",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[PASS] (b) z lies on Aref's circle\n",
      "[PASS] (b) kappa agrees with (A.7)\n",
      "[PASS] (b) det(mu I - A) = mu (mu - lambda)^2\n",
      "[PASS] (b) M n = q conj(n) and lambda = omega^2 + s^2\n",
      "[PASS] (b) B^2 = diag(conj(M) M - omega^2, M conj(M) - omega^2)\n",
      "[PASS] (b) (2.10): det(T - B) = (T^2 + omega^2)(T^2 - s^2)^2\n",
      "  (b) z = 1/2*sqrt2*i - 1/2,  p(x_1) = 3/4,  kappa = 1/3*sqrt2*i + 1/3,  lambda = 3/4,  q = 1/6*sqrt2*i + 5/6\n",
      "  (b) dim ker(A), dim ker(A - lambda) = (1, 1);  dim ker(B - e), e = (i omega, -i omega, s, -s): [1, 1, 1, 1]\n",
      "[PASS] (b) p(x_1) = 3/4 and kappa = (1 + i sqrt2)/3\n",
      "[PASS] (b) lambda = 3/4 and q = (5 + i sqrt2)/6: omega = 5/6, s = sqrt2/6 (expanding)\n",
      "[PASS] (b) the repeated eigenvalue of A has a Jordan block of size 2\n",
      "[PASS] (b) the normalized 6x6 matrix has one Jordan block of size 2 at each of +s and -s\n",
      "[PASS] (b) Aref's v is an eigenvector and lies in span(1, n)\n",
      "[PASS] (b) without complex conjugates, Aref's vector is not a lambda-eigenvector\n"
     ]
    }
   ],
   "source": [
    "b = spectral_data(\"(b)\", QQ(1) / 2, -QQ(1) / 2, 1 / sqrt2)\n",
    "\n",
    "check(b[\"p\"] == QQ(3) / 4 and b[\"kappa\"] == (1 + i_F * sqrt2) / 3,\n",
    "      \"(b) p(x_1) = 3/4 and kappa = (1 + i sqrt2)/3\")\n",
    "check(b[\"lam\"] == QQ(3) / 4 and b[\"q\"] == (5 + i_F * sqrt2) / 6,\n",
    "      \"(b) lambda = 3/4 and q = (5 + i sqrt2)/6: omega = 5/6, s = sqrt2/6 (expanding)\")\n",
    "check(b[\"ker_A\"] == (1, 1) and not b[\"A_squarefree\"],\n",
    "      \"(b) the repeated eigenvalue of A has a Jordan block of size 2\")\n",
    "check(b[\"ker_B\"] == [1, 1, 1, 1] and b[\"ker_B2\"][2:] == [2, 2],\n",
    "      \"(b) the normalized 6x6 matrix has one Jordan block of size 2 at each of +s and -s\")\n",
    "\n",
    "# Aref's vector at this point: with conjugates it is an eigenvector, without them it is not.\n",
    "n_b, nb_b, us_b = b[\"n\"], b[\"n_bar\"], b[\"us\"]\n",
    "chi_b = [n_b[1] - n_b[2], n_b[2] - n_b[0], n_b[0] - n_b[1]]\n",
    "chib_b = [nb_b[1] - nb_b[2], nb_b[2] - nb_b[0], nb_b[0] - nb_b[1]]\n",
    "v_b = vector(F, [chib_b[j] / us_b[j] for j in range(3)])\n",
    "v_b_unconj = vector(F, [chi_b[j] / us_b[j] for j in range(3)])\n",
    "check(b[\"A\"] * v_b == b[\"lam\"] * v_b and matrix(F, [[1, 1, 1], list(n_b), list(v_b)]).det() == 0,\n",
    "      \"(b) Aref's v is an eigenvector and lies in span(1, n)\")\n",
    "check(b[\"A\"] * v_b_unconj != b[\"lam\"] * v_b_unconj,\n",
    "      \"(b) without complex conjugates, Aref's vector is not a lambda-eigenvector\")"
   ]
  },
  {
   "cell_type": "markdown",
   "id": "135ad572",
   "metadata": {},
   "source": [
    "## 9. Summary\n",
    "\n",
    "On the self-similar family $\\mathcal S$ (§1–§5):\n",
    "\n",
    "$$\n",
    "\\operatorname{tr}(\\overline MM)=2\\lambda_2,\\qquad\n",
    "\\det(\\mu I_3-\\overline MM)=\\mu(\\mu-\\lambda_2)^2,\\qquad\n",
    "\\lambda_2=\\frac{1}{4\\pi^2}\\Bigl(\\frac{\\Gamma_1^2}{s_2^2s_3^2}+\\frac{\\Gamma_2^2}{s_3^2s_1^2}+\\frac{\\Gamma_3^2}{s_1^2s_2^2}\\Bigr)\n",
    "=\\omega^2+\\frac{1}{4T_{\\rm adv}^2},\n",
    "$$\n",
    "\n",
    "where the last equality is the definitional identification of §4.  Aref's additional\n",
    "eigenvector is a complex multiple of $z^{\\rm in}$.  The characteristic polynomial only\n",
    "fixes algebraic multiplicities.  The Jordan structure is decided by $\\kappa_{\\gamma}$,\n",
    "whose factorization (A.7) and the root count of Lemma A.1 are certified in §6–§7.  §8\n",
    "exhibits both alternatives exactly: at $\\kappa_{\\gamma}=0$ (example (a), where\n",
    "$\\det(\\lambda I_6-\\mathfrak B)=(\\lambda^2+1)(\\lambda^2-\\frac18)^2$) the matrix $B$ is\n",
    "diagonalizable; at $\\kappa_{\\gamma}\\neq0$ (example (b)) it has a Jordan block of size two at each of\n",
    "$\\pm\\frac1{2T_{\\rm adv}}$."
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 27,
   "id": "1d366cbe",
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "All 59 exact checks passed.\n"
     ]
    }
   ],
   "source": [
    "print(\"All {} exact checks passed.\".format(len(PASSED)))"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "id": "29f7c4c9-6d93-48a2-8e6a-5c6f6d647d40",
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.14.3"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 5
}

